Verification of a real-time ensemble-based method for updating earth model based on GAN

The complexity of geomodelling workflows is a limiting factor for quantifying and updating uncertainty in real-time during drilling. We propose Generative Adversarial Networks (GANs) for parametrization and generation of geomodels, combined with Ensemble Randomized Maximum Likelihood (EnRML) for rapid updating of subsurface uncertainty. This real-time ensemble method combined with a highly non-linear model arising from neural-network modeling sequences might produce inaccurate and/or biased posterior solutions. This paper illustrates the predictive ability of EnRML on several examples where we assimilate local extra-deep electromagnetic logs. Statistical verification with MCMC confirms that the proposed workflow can produce reliable results required for geosteering wells.

==> python/renamer.py <==
#import re
import os

filename_to_process = "main"
filename = filename_to_process + ".dep"

prefix = "../"
prefix2 = "output/"
f = open(prefix + filename, "r")
output = open("script.cmd", 'w')
for x in f:
    xs = x.split('{')
    if len(xs) > 2:
        if True or "/" in xs[2]:
            s = xs[2].strip("} ")
            if s.endswith('.out') or s.endswith('.spl'):
                print("skipping", s)
                continue
            if not os.path.isfile(prefix + s):
                print("skipping", s)
                continue
            print(prefix + s)
            print(prefix + s.replace("/", "-"))
            print()
            output.write("cp " + prefix + s +
                         " " + prefix + prefix2 + s.replace("/", "-") + "\n")
        elif "-" in xs[2]:
            s = xs[2].strip("} ")
            if not os.path.isfile(prefix + s.replace("-", "/")):
                print("skipping", s)
                continue
            print(prefix + s.replace("-", "/"))
            print(prefix + s)
            print()
            output.write("cp " + prefix + s.replace("-", "/") +
                         " " + prefix + s + "\n")



output = open("script2.cmd", 'w')
foldername = "output"
output.write("mkdir " + prefix + foldername + " \n")

print("==============")
print("=   script 2 =")
print("==============")

print(prefix + filename_to_process)
output.write("cp " + prefix + filename_to_process + ".tex" +
                         " " + prefix + foldername + "/" + " \n")

f = open(prefix + filename, "r")
for x in f:
    xs = x.split('{')
    if len(xs) > 2:
        file = xs[2].strip("} ")
        #print(file)
        # file.endswith(".tex") or \
        if file.endswith(".tex") or \
           file.endswith(".pdf") or \
           file.endswith(".png") or \
           file.endswith(".sty") or \
           file.endswith(".bbl") or \
           file.endswith(".sty"):
                if not os.path.isfile(prefix + file):
                    print("skipping (not found) ", file)
                    continue
                print(prefix + file)
                output.write("cp " + prefix + file +
                         " " + prefix + foldername + "/" + " \n")
        else:
            if os.path.isfile(prefix + file + ".sty"):
                print(prefix + file)
                output.write("cp " + prefix + file + ".sty" +
                         " " + prefix + foldername + "/" + " \n")
            else:
                print("skipping (extension) ", file)

